Predicting Flow Reversals in a Computational Fluid Dynamics Simulated Thermosyphon using Data Assimilation

A thermal convection loop is a circular chamber filled with water, heated on the bottom half and cooled on the top half. With sufficiently large forcing of heat, the direction of fluid flow in the loop oscillates chaotically, forming an analog to the Earth's weather. As is the case for state-of-the-art weather models, we only observe the statistics over a small region of state space, making prediction difficult. To overcome this challenge, data assimilation methods, and specifically ensemble methods, use the computational model itself to estimate the uncertainty of the model to optimally combine these observations into an initial condition for predicting the future state. First, we build and verify four distinct DA methods. Then, a computational fluid dynamics simulation of the loop and a reduced order model are both used by these DA methods to predict flow reversals. The results contribute to a testbed for algorithm development.

==> code/OpenFOAM.m <==
classdef OpenFOAM<handle
    %OpenFOAM: class for an OpenFOAM run
    %   Goal is to implement a class for which MATLAB can
    %   control and run an OpenFOAM instance
    %
    %   USAGE:
    %       -initialize an OpenFOAM directory, read to be run, at 'testCase'
    %        ens1 = OpenFOAM('2D-foamLabBase-mesh40000');
    %        ens1.init('testCase');
    %       -run OpenFOAM on this case
    %        ens1.run();
    
    properties
        %% basics
        x
        dim
        tstep = 1;
        time = 0;
        windowLen = 20;
        params
        
        foamLab = '/users/a/r/areagan/work/2013/data-assimilation/OpenFOAM/foamLab.sh';
        TIME=0;
        ETIME=20;
        DIR='testCase'
        FLUX=10000; 
        BCbottom = '340';
        BCtop = '290';
        BC = 'fixedValue';
        TURB = 'off';
        BASE = '2D-foamLabSmall';
        TURBMODEL = 'kEpsilon';
        T
        U
        p
        p_rgh
        Tstep = 1;
        WRITEp = 6;
        VALUE = [];
        np = 1;
    end %% properties
    
    methods
        function self = OpenFOAM(varargin)
            %% intialize the class
            if nargin > 0
                self.BASE = varargin{1};
            end
            switch self.BASE
                case '2D-foamLabSmall'
                    self.dim = 600;
                case '2D-foamLabBase'
                    self.dim = 36000;
                case '2D-foamLabBase-mesh40000'
                    self.dim = 40000;
                otherwise
                    warning('chosen case does not have a predifined dimension. edit class to include it');
            end
            self.T = 300*ones(self.dim,1);
            self.U = zeros(self.dim,3); %%1e-6*ones(40832,3);
            self.p = zeros(self.dim,1); %%1e-6*ones(40832,1);
            self.p_rgh = zeros(self.dim,1); %%1e-6*ones(40832,1);
            self.x = ones(self.dim*self.np,1);
            self.vectorize('in');
        end %% constructor
        function init(self,varargin)
            if nargin > 1
                self.DIR = varargin{1};
            end
            %% intialize a a clean dir
            command = sprintf('%s -i -d %s -B %s -h %s -g %s -b %s -q %s -Q %s',self.foamLab,self.DIR,self.BASE,self.BCtop,self.BCbottom,self.BC,self.TURB,self.TURBMODEL);
            fprintf('%s\n',command);
            system(command);
        end %% init
        function read(self,time,varargin)
            %% read in a specific time variable
            %% first: have foamLab write the csv
            caseDir = sprintf('/users/a/r/areagan/OpenFOAM/areagan-2.2.1/run/%s',self.DIR);
            system(sprintf('%s -r %g -d %s -D %d',self.foamLab,time,caseDir,self.dim));
            self.T = csvread(sprintf('%s/%g/T.csv',caseDir,time));
            %% self.U = csvread(sprintf('%s/%g/U.csv',caseDir,time));
            %% self.p = csvread(sprintf('%s/%g/p.csv',caseDir,time));
            %% self.p_rgh = csvread(sprintf('%s/%g/p_rgh.csv',caseDir,time));
            self.vectorize('in');
        end %% read
        function write(self,time,varargin)
            %% write out variable
            self.vectorize('out');
            caseDir = sprintf('/users/a/r/areagan/OpenFOAM/areagan-2.2.1/run/%s',self.DIR);
            csvwrite(sprintf('%s/%g/T.csv',caseDir,time),self.T);
            %% csvwrite(sprintf('%s/%g/U.csv',caseDir,time),self.U);
            %% csvwrite(sprintf('%s/%g/p.csv',caseDir,time),self.p);
            %% csvwrite(sprintf('%s/%g/p_rgh.csv',caseDir,time),self.p_rgh);
            system(sprintf('%s -W %g -d %s',self.foamLab,time,caseDir));
        end %% write
         function run(self,varargin)
            caseDir = sprintf('/users/a/r/areagan/OpenFOAM/areagan-2.2.1/run/%s',self.DIR);
            
            %% write out the current x before running
            self.write(self.time)
            
            tmpcommand = sprintf('%s -x -d %s -t %g -e %g -l %g -w %g -c %g -B %s -D %d',self.foamLab,caseDir,self.time,self.time+self.windowLen,self.tstep,self.WRITEp,self.windowLen,self.BASE,self.dim);
            fprintf('%s\n',tmpcommand);
            system(tmpcommand);

            %% update time
            self.time = self.time+self.windowLen;
            self.read(self.time);
        end %% run
        function vectorize(self,direction)
            %% self.np is the number of variables used, order a permutation on their storage
	    switch np
                case {1,6}
		     order = 0:5;
		case 3 
		     order = [0 0 1 2 0 0];
	    end
            switch direction
                case 'in' %% into the datavec
                    self.x((1:self.np:(self.dim*self.np+1-self.np))+order(1)) = self.T;
                    %% self.x((1:self.np:(self.dim*self.np+1-self.np))+order(2)) = self.U(:,1);
                    %% self.x((1:self.np:(self.dim*self.np+1-self.np))+order(3)) = self.U(:,2);
                    %% self.x((1:self.np:(self.dim*self.np+1-self.np))+order(4)) = self.U(:,3);
                    %% self.x((1:self.np:(self.dim*self.np+1-self.np))+order(5)) = self.p;
                    %% self.x((1:self.np:(self.dim*self.np+1-self.np))+order(6)) = self.p_rgh;
                case 'out' %% out of x into T,U,p,p_rgh
                    self.T = self.x((1:self.np:(self.dim*self.np+1-self.np))+order(1));
                    %% self.U(:,1) = self.x((1:self.np:self.dim*self.np)+order(2));
                    %% self.U(:,2) = self.x((1:self.np:(self.dim*self.np+1-self.np))+order(3));
                    %% self.U(:,3) = self.x((1:self.np:(self.dim*self.np+1-self.np))+order(4));
                    %% self.p = self.x((1:self.np:self.dim*self.np)+order(5));
                    %% self.p_rgh = self.x((1:self.np:self.dim*self.np)+order(6));
            end %% switch
        end %% vectorize
        function destruct(self)
            %% destroy the folder, for sanity's sake
            system(sprintf('\\rm -rf /users/a/r/areagan/OpenFOAM/areagan-2.2.1/run/%s',self.DIR));
        end
    end %% methods
end %% classdef








==> code/buoyantBoussinesqPimpleFoam/buoyantBoussinesqPimpleFoam-edited.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | Copyright (C) 2011-2013 OpenFOAM Foundation
     \\/     M anipulation  |
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Application
    buoyantBoussinesqPimpleFoam

Description
    Transient solver for buoyant, turbulent flow of incompressible fluids

    Uses the Boussinesq approximation:
    \f[
        rho_{k} = 1 - beta(T - T_{ref})
    \f]

    where:
        \f$ rho_{k} \f$ = the effective (driving) kinematic density
        beta = thermal expansion coefficient [1/K]
        T = temperature [K]
        \f$ T_{ref} \f$ = reference temperature [K]

    Valid when:
    \f[
        \frac{beta(T - T_{ref})}{rho_{ref}} << 1
    \f]

\*---------------------------------------------------------------------------*/

#include "fvCFD.H"
#include "singlePhaseTransportModel.H"
#include "RASModel.H" // AJR edited 2013-10-14
#include "radiationModel.H"
#include "fvIOoptionList.H"
#include "pimpleControl.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

int main(int argc, char *argv[])
{
    #include "setRootCase.H"
    #include "createTime.H"
    #include "createMesh.H"
    #include "readGravitationalAcceleration.H"
    #include "createFields.H"
    #include "createIncompressibleRadiationModel.H"
    #include "createFvOptions.H"
    #include "initContinuityErrs.H"
    #include "readTimeControls.H"
    #include "CourantNo.H"
    #include "setInitialDeltaT.H"
    pimpleControl pimple(mesh);
    while (runTime.loop())
    {
        #include "readTimeControls.H"
        #include "CourantNo.H"
        #include "setDeltaT.H"
        while (pimple.loop())
        {
            #include "UEqn.H"
            #include "TEqn.H"
            while (pimple.correct())
            {
                #include "pEqn.H"
            }
        }
	if (pimple.turbCorr())
	{
	    turbulence->correct();
	}
    }
    return 0;
}


// ************************************************************************* //





==> code/buoyantBoussinesqPimpleFoam/buoyantBoussinesqPimpleFoam.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | Copyright (C) 2011-2013 OpenFOAM Foundation
     \\/     M anipulation  |
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Application
    buoyantBoussinesqPimpleFoam

Description
    Transient solver for buoyant, turbulent flow of incompressible fluids

    Uses the Boussinesq approximation:
    \f[
        rho_{k} = 1 - beta(T - T_{ref})
    \f]

    where:
        \f$ rho_{k} \f$ = the effective (driving) kinematic density
        beta = thermal expansion coefficient [1/K]
        T = temperature [K]
        \f$ T_{ref} \f$ = reference temperature [K]

    Valid when:
    \f[
        \frac{beta(T - T_{ref})}{rho_{ref}} << 1
    \f]

\*---------------------------------------------------------------------------*/

#include "fvCFD.H"
#include "singlePhaseTransportModel.H"
#include "RASModel.H"
#include "radiationModel.H"
#include "fvIOoptionList.H"
#include "pimpleControl.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

int main(int argc, char *argv[])
{
    #include "setRootCase.H"
    #include "createTime.H"
    #include "createMesh.H"
    #include "readGravitationalAcceleration.H"
    #include "createFields.H"
    #include "createIncompressibleRadiationModel.H"
    #include "createFvOptions.H"
    #include "initContinuityErrs.H"
    #include "readTimeControls.H"
    #include "CourantNo.H"
    #include "setInitialDeltaT.H"

    pimpleControl pimple(mesh);

    // * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

    Info<< "\nStarting time loop\n" << endl;

    while (runTime.loop())
    {
        Info<< "Time = " << runTime.timeName() << nl << endl;

        #include "readTimeControls.H"
        #include "CourantNo.H"
        #include "setDeltaT.H"

        // --- Pressure-velocity PIMPLE corrector loop
        while (pimple.loop())
        {
            #include "UEqn.H"
            #include "TEqn.H"

            // --- Pressure corrector loop
            while (pimple.correct())
            {
                #include "pEqn.H"
            }

            if (pimple.turbCorr())
            {
                turbulence->correct();
            }
        }

        runTime.write();

        Info<< "ExecutionTime = " << runTime.elapsedCpuTime() << " s"
            << "  ClockTime = " << runTime.elapsedClockTime() << " s"
            << nl << endl;
    }

    Info<< "End\n" << endl;

    return 0;
}


// ************************************************************************* //





==> code/buoyantBoussinesqPimpleFoam/createFields.H <==
    Info<< "Reading thermophysical properties\n" << endl;

    Info<< "Reading field T\n" << endl;
    volScalarField T
    (
        IOobject
        (
            "T",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

    Info<< "Reading field p_rgh\n" << endl;
    volScalarField p_rgh
    (
        IOobject
        (
            "p_rgh",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

    Info<< "Reading field U\n" << endl;
    volVectorField U
    (
        IOobject
        (
            "U",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

    #include "createPhi.H"

    #include "readTransportProperties.H"

    Info<< "Creating turbulence model\n" << endl;
    autoPtr<incompressible::RASModel> turbulence
    (
        incompressible::RASModel::New(U, phi, laminarTransport)
    );

    // Kinematic density for buoyancy force
    volScalarField rhok
    (
        IOobject
        (
            "rhok",
            runTime.timeName(),
            mesh
        ),
        1.0 - beta*(T - TRef)
    );

    // kinematic turbulent thermal thermal conductivity m2/s
    Info<< "Reading field alphat\n" << endl;
    volScalarField alphat
    (
        IOobject
        (
            "alphat",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

    Info<< "Calculating field g.h\n" << endl;
    volScalarField gh("gh", g & mesh.C());
    surfaceScalarField ghf("ghf", g & mesh.Cf());

    volScalarField p
    (
        IOobject
        (
            "p",
            runTime.timeName(),
            mesh,
            IOobject::NO_READ,
            IOobject::AUTO_WRITE
        ),
        p_rgh + rhok*gh
    );

    label pRefCell = 0;
    scalar pRefValue = 0.0;
    setRefCell
    (
        p,
        p_rgh,
        mesh.solutionDict().subDict("PIMPLE"),
        pRefCell,
        pRefValue
    );

    if (p_rgh.needReference())
    {
        p += dimensionedScalar
        (
            "p",
            p.dimensions(),
            pRefValue - getRefCellValue(p, pRefCell)
        );
    }


